ExplainIt! -- A declarative root-cause analysis engine for time series data (extended version)

We present ExplainIt!, a declarative, unsupervised root-cause analysis engine that uses time series monitoring data from large complex systems such as data centres. ExplainIt! empowers operators to succinctly specify a large number of causal hypotheses to search for causes of interesting events. ExplainIt! then ranks these hypotheses, reducing the number of causal dependencies from hundreds of thousands to a handful for human understanding. We show how a declarative language, such as SQL, can be effective in declaratively enumerating hypotheses that probe the structure of an unknown probabilistic graphical causal model of the underlying system. Our thesis is that databases are in a unique position to enable users to rapidly explore the possible causal mechanisms in data collected from diverse sources. We empirically demonstrate how ExplainIt! had helped us resolve over 30 performance issues in a commercial product since late 2014, of which we discuss a few cases in detail.

==> bib.py <==
#!/usr/bin/env python

import argparse
import os
from bibtexparser.bparser import BibTexParser
from collections import defaultdict
import readline
import traceback
import sys

"""
easy_install bibtexparser

"""
parser = argparse.ArgumentParser()
parser.add_argument('--in-file', required=True)
parser.add_argument('--journal-names', required=True)
parser.add_argument('--out-file', required=True)

FLAGS = parser.parse_args()
assert(FLAGS.in_file != FLAGS.out_file)

global journal_keys

def short_journal(name, otherinfo):
	global journal_keys
	found = False
	for key in journal_keys:
		if found:
			break
		for text in journal_keys[key]:
			if text in name:
				found = True
				shortname = key
				break
	if found:
		return shortname
	if not found:
		print '========'
		print otherinfo
		print '-------'
		print name
		inp = raw_input("Short> ")
		inp = inp.strip()
		if inp == '':
			inp = name
		journal_keys[inp].append(name)
		return inp

def read_journal_names(fname):
	ret = defaultdict(list)
	with open(fname, 'r') as f:
		for line in f.xreadlines():
			name, rest = line.split('::::', 1)
			keywords = rest.split(';;;;')
			ret[name] = map(lambda x: x.strip(), keywords)
	return ret

def save_journal_names(fname):
	global journal_keys
	with open(fname, 'w') as f:
		for key,vals in journal_keys.iteritems():
			#print key, vals
			svals = []
			s = "%s:::: %s\n" % (key, ';;;;'.join(vals))
			f.write(s)
	return

def short_entry(dct):
	journal = True
	if dct.has_key('journal'):
		dct['journal'] = short_journal(dct['journal'], dct)
	elif dct.has_key('booktitle'):
		dct['journal'] = short_journal(dct['booktitle'], dct)
	elif dct.has_key('institution'):
		dct['journal'] = short_journal(dct['institution'], dct)
	else:
		journal = False

	if journal:
		return """@article{%(id)s,
	title={{%(title)s}},
	year={%(year)s},
	author={%(author)s},
	journal={%(journal)s}
}

""" % dct
	else:
		return """@article{%(id)s,
	title={{%(title)s}},
	year={%(year)s},
	author={%(author)s}
}

""" % dct

def misc_entry(dct):
	return """@misc{%(id)s,
	title={{%(title)s}},
	howpublished={%(howpublished)s},
}

""" % dct

def clean(dct):
    ret = {}
    for k in dct:
        ret[str(k)] = dct[k]
    return ret

def doit():
	with open(FLAGS.in_file, 'r') as f:
		bp = BibTexParser(f.read())
	fout = open(FLAGS.out_file, 'w')
	for dct in bp.get_entry_list():
                dct = clean(dct)
		if dct['type'] == 'misc':
			#print dct
			#print '######################### skipping @misc'
			print >>fout, misc_entry(dct)
		else:
			print >>fout, short_entry(dct)

if __name__ == '__main__':
	global journal_keys
	if FLAGS.journal_names:
		try:
			journal_keys = read_journal_names(FLAGS.journal_names)
		except Exception,e:
			print e
	print journal_keys
	try:
		doit()
	except Exception, e:
		print e
		traceback.print_exc(file=sys.stdout)
	if FLAGS.journal_names:
		save_journal_names(FLAGS.journal_names)


==> rank-to-dcg.py <==
import math

lines = open("ranks").readlines()
for line in lines:
    num = line.strip().split("\t")
    dcgs = []
    for n in num:
        r = 1.0 / float(n)
        dcg = 1.0 / math.log(1+r)
        dcgs.append(dcg)
    print("\t".join(map(str, dcgs)))



==> scores.py <==
import math

lines = open("scores.txt").readlines()
for i, line in enumerate(lines):
    cols = line.strip().split("\t")[2:]
    cols = map(lambda f: "%.3f" % float(f), cols)
    print("S%d & %s \\\\\\hline" % (i+1, " & ".join(cols)))

lines = open("score-summary.txt").readlines()
for i, line in enumerate(lines):
    cols = line.strip().split("\t")
    summary = cols[0]
    cols = map(lambda f: "%.3f" % float(f), cols[2:])
    print("%s & %s \\\\\\hline" % (summary, " & ".join(cols)))



==> scripts/ridge-r2-null.py <==
import matplotlib as mp
from matplotlib import pyplot as plt
import numpy as np
from sklearn.preprocessing import scale
from sklearn.decomposition import PCA
import scipy
import sys
import random
import pandas as pd
from operator import itemgetter
import tabulate
import os
import re
from scipy import stats
import statsmodels.api as sm
import statsmodels.formula.api as smf
import time
from collections import namedtuple
from collections import defaultdict
import gc
from sklearn.linear_model import Ridge, RidgeCV
import logging
logging.basicConfig(
    level=logging.INFO,
    format="[%(asctime)s] %(levelname)s [%(name)s.%(funcName)s:%(lineno)d] %(message)s",
    datefmt="%H:%M:%S", stream=sys.stdout)
log = logging.getLogger(__name__)
import itertools
import math


class RidgeCVR2(object):
    def __init__(self, n, p, alpha, strength=0):
        self.n = n
        self.p = p
        self.alpha = alpha
        self.strength = strength
        # Do not resample b
        self.b = np.random.randn(self.p, 1)

    def sample_instance(self):
        # X: n x p ~ N(0,1)
        # Y: n x 1 ~ N(0,1)

        X = np.random.randn(self.n, self.p)
        Y = np.random.randn(self.n, 1)
        if self.strength != 0:
            Y += X.dot(self.b) * self.strength
        clf = RidgeCV(alphas=np.array(self.alpha))
        clf.fit(X, Y)
        pred = clf.predict(X)
        err = Y - pred
        r2 = 1.0 - np.sum(err ** 2) / np.sum(Y**2)
        maxcorr = 0
        for i in xrange(self.p):
            c = scipy.stats.pearsonr(X[:, i].ravel(), Y.ravel())
            if abs(c[0]) > maxcorr:
                maxcorr = abs(c[0])
        return clf, r2, maxcorr

    def sample_many(self):
        samples = []
        chosen = []
        maxcorrs = []
        for i in xrange(100):
            model, r2, maxcorr = self.sample_instance()
            samples.append(r2)
            maxcorrs.append(maxcorr)
            chosen.append(model.alpha_)
            #log.info("sample instance %d, adj r2 = %.2f, alpha=%.2f",
            #         i, r2, model.alpha_)
        log.info("alphas = %s, chosen = %.2f, mean = %.2f, var = %f",
                 self.alpha, np.mean(chosen), np.mean(samples), np.var(samples))
        log.info("maxcorr: mean = %.2f, var = %f",
                 np.mean(maxcorrs), np.var(maxcorrs))
        return samples, maxcorrs

class RegBeta:
    def __init__(self, n=1000, k=100):
        self.n = n
        self.k = k

    def sample_many(self, num_samples):
        a = self.k-1; a/=2.0
        b = self.n-self.k; b/=2.0
        return np.random.beta(a, b, num_samples)

    def sample_many_adjusted(self, num_samples):
        a = self.k-1; a/=2.0
        b = self.n-self.k; b/=2.0
        f = 1.0 - np.random.beta(a, b, num_samples)
        f *= (self.n - 1) * 1.0 / (self.n - self.k - 1)
        return 1.0-f

class RidgeTrace:
    def __init__(self, n=1000, k=100, alpha=1e5):
        self.n = n
        self.k = k
        self.alpha = alpha

    def sample_trace(self):
        X = np.random.randn(self.n, self.k)
        G = X.T.dot(X)
        ei, _ = np.linalg.eig(G)
        return 2 * np.sum((ei / (ei + self.alpha))) - np.sum((ei / (ei + self.alpha))**2)

    def sample_trace_2(self):
        X = np.random.randn(self.n, self.k)
        G = X.T.dot(X) + self.alpha * np.eye(self.k)
        H = X.dot(np.linalg.inv(G)).dot(X.T)
        return 2 * np.trace(H) - np.trace(H.T.dot(H))

    def err(self):
        X = np.random.randn(self.n, self.k)
        y = np.random.randn(self.n)
        G = X.T.dot(X) + self.alpha * np.eye(self.k)
        H = X.dot(np.linalg.inv(G)).dot(X.T)
        e = (np.eye(self.n) - H)
        return np.linalg.matrix_rank(e)

def main():
    xs = []
    data = []
    def grid_alphas(last):
        a = []
        first = min(last/10.0, 1.0)
        while first < last:
            first *= 10
            a.append(first)
        log.info("alphas = %s", a)
        return a
    for n in [1000]:
        alphas = [1e-1, 1e3, 1e6]
        for i, alpha in enumerate(alphas):
            r = RidgeCVR2(n, 500, grid_alphas(alpha), strength=0)
            r2, maxcorrs = r.sample_many()
            plt.hist(r2, bins=20,
                     label="$\lambda \leq 10^{%d}$" % (math.log10(alpha)), alpha=0.7)
            xs = np.linspace(-0.3, 1, 1000)
            #kde = stats.gaussian_kde(r2)
            #plt.plot(xs, kde(xs),
            #         label="$\lambda=10^{%d}$" % (math.log10(alpha)))
            #xs.append(n)
            #data.append(np.var(r2))
    #plt.plot(xs, data)
    #plt.plot(xs, 1.0 / np.array(xs))
    plt.xlim((-0.3, 1))
    plt.grid(True)
    plt.legend(loc='upper right')
    plt.xlabel("$r^2$")
    plt.ylabel("Bin count")
    plt.title("$r^2$ for Ridge regression")
    #plt.show()
    outname = 'ridge-r2-null.pdf'
    plt.savefig(outname)
    log.info("Saved to %s" % outname)

def main_ols_adjusted():
    outname = 'ols-r2.pdf'
    ks = [500]
    for i, k in enumerate(ks):
        reg = RegBeta(n=1000, k=k).sample_many(10000)
        regadj = RegBeta(n=1000, k=k).sample_many_adjusted(10000)
        plt.hist(reg, bins=100, label="OLS $r^2$", alpha=0.5, density=True)
        plt.hist(regadj, bins=100, label="OLS $r_{\\rm adj}^2$", alpha=0.5, density=True)
    plt.grid(True)
    plt.legend(loc='upper right')
    plt.xlim((-0.3, 1))
    log.info("Saved to %s" % outname)
    plt.ylabel("Bin count")
    plt.xlabel("$r_{\\rm adj}^2$")
    plt.savefig(outname)
    return

def main_trace():
    reg = RidgeTrace(1000, 100, 1e4)
    for i in xrange(10):
        print(1000 - reg.sample_trace_2())

if __name__ == '__main__':
    main()
    #main_ols_adjusted()
    #main_trace()


==> scripts/run.sh <==
#!/bin/bash

python ridge-r2-null.py


==> scripts/runtime-plots.R <==

library(ggplot2)
library(dplyr)
library(forcats)
library(devtools)
library(ggridges)

# Generate plots for the paper.
plots <- function() {
  df <- read.csv("~/proj/explainit-vldb/scripts/runtimes.csv")
  df <- df %>%
    mutate(scorer = fct_recode(scorer,
      "L2"="l2",
      "L2-P50"="proj50",
      "L2-P500"="proj500",
      "CorrMean"="corr",
      "CorrMax"="corrmax"
    ), y_order=case_when(
      scorer=="L2" ~ 0.0,
      scorer=="L2-P500" ~ 1.0,
      scorer=="L2-P50" ~ 2.0,
      scorer=="CorrMean" ~ 3.0,
      scorer=="CorrMax" ~ 4.0
    ))
  
  maxsummary <- df %>%
    group_by(scorer) %>%
    summarise(max_score_sec = mean(max_score_sec))

  df %>%
    mutate(scorer=reorder(scorer, y_order)) %>%
  ggplot(aes(x=max_score_sec, y=scorer)) +
    geom_density_ridges(scale=0.8) +
    theme_ridges(grid=T, center_axis_labels=T) +
    scale_x_continuous(limits=c(0, NA), expand=c(0.001,0)) +
    geom_point(alpha=0.5) +
    geom_point(data=maxsummary, size=4, shape=17) +
    labs(y = "Scorer", x = "Max score time for a feature family (seconds)")
  
  ggsave("~/proj/explainit-vldb/figs/runtime-max.pdf", width=8, height=4)

  # Now for the mean
  meansummary <- df %>%
    group_by(scorer) %>%
    summarise(mean_score_sec = mean(mean_score_sec))

  df %>%
    mutate(scorer=reorder(scorer, y_order)) %>%
  ggplot(aes(x = mean_score_sec, y=scorer)) +
    geom_density_ridges(scale=0.8) +
    theme_ridges(grid=T, center_axis_labels=T) +
    scale_x_continuous(limits=c(0, NA), expand=c(0.001,0)) +
    geom_point(alpha=0.5) +
    geom_point(data=meansummary, size=4, shape=17) +
    labs(y = "Scorer", x = "Mean score time per feature family (seconds)")
  ggsave("~/proj/explainit-vldb/figs/runtime.pdf", width=8, height=4)
}
